Userfault Objects: Transparent Programmable Memory

The Userfault Object (UFO) framework explores avenues of cooperating with the operating system to use memory in non-traditional ways. We implement a framework that employs the Linux kernel's userfault mechanism to fill the contents of runtime objects on demand. When an object's memory is accessed the framework executes a user-defined function that generates a slice of the object. The back-end can generate data from thin air, calculate it from a formula, or retrieve it from persistent storage, the network, or other sources (with or without post-processing). UFOs follow the memory layout of standard runtime objects, so they can be introspected and written to safely. The framework manages the loading and unloading of object segments to ensure that memory is reclaimed as needed and data is never lost. This allows the UFO framework to implement larger-than-memory data structures that never materialize into memory in full. Implementing objects as UFOs also impacts performance, since overhead of populating memory is amortized by loading entire pages of data at a time. The host runtime can also rely on direct memory accesses into userfault object obviating the need for a special dispatch mechanism. We provide a proof-of-concept implementation of the UFO framework for the R language.

==> figs/compile_figures.sh <==
#!/bin/bash

function compile {
    echo "Compiling $1"
    base=$(basename "$1" .ditaa)
    dir=$(dirname "$1")
    ditaa -TES "$1" --scale 2 -o "$dir/$base.png"
    #ditaa -TES "$1" -o "$dir/$base.svg"
    #inkscape -D -z --file=$dir/$base.svg --export-pdf=$dir/$base.pdf --export-latex
}

if [ $# -eq 0 ]
then
    for file in $(find . -name '*.ditaa')
    do
        compile "$file"
    done
else
    for file in "$@"
    do
        compile "$file"
    done    
fi

